Methods and Metrics for Fair Server Assessment under Real-Time Financial Workloads

Energy efficiency has been a daunting challenge for datacenters. The financial industry operates some of the largest datacenters in the world. With increasing energy costs and the financial services sector growth, emerging financial analytics workloads may incur extremely high operational costs, to meet their latency targets. Microservers have recently emerged as an alternative to high-end servers, promising scalable performance and low energy consumption in datacenters via scale-out. Unfortunately, stark differences in architectural features, form factor and design considerations make a fair comparison between servers and microservers exceptionally challenging. In this paper we present a rigorous methodology and new metrics for fair comparison of server and microserver platforms. We deploy our methodology and metrics to compare a microserver with ARM cores against two servers with x86 cores, running the same real-time financial analytics workload. We define workload-specific but platform-independent performance metrics for platform comparison, targeting both datacenter operators and end users. Our methodology establishes that a server based the Xeon Phi processor delivers the highest performance and energy-efficiency. However, by scaling out energy-efficient microservers, we achieve competitive or better energy-efficiency than a power-equivalent server with two Sandy Bridge sockets despite the microserver's slower cores. Using a new iso-QoS (iso-Quality of Service) metric, we find that the ARM microserver scales enough to meet market throughput demand, i.e. a 100% QoS in terms of timely option pricing, with as little as 55% of the energy consumed by the Sandy Bridge server.

==> fig/fig10.sh <==
#!/bin/bash
# Run from top dir: sc14. Produces eps files 
# for fig10. Copy output files to doc/ccpe_paper/figs
# ggeorgak
#

DAT=/tmp/fig10-`date +%s`.dat
PLT=/tmp/fig10-`date +%s`.plt
CHGDIR="../../../"

VECTOR="NOVECT AUTOVECT SSE128 AVX256 INTRINSIC_AVX256"

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	sopt_1=`scripts/get-data.py hpdc01 mc $v 1000000 8 3 | tail -n1 | awk '{print $2}'`
	sopt_2=`scripts/get-data.py hpdc01 mc $v 1000000 16 3 | tail -n1 | awk '{print $2}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $sopt_1 $sopt_2 >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig10-mc-sopt-intel1vs2.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key vert top font ',20' spacing 1.5 samplen 2 width 2
set border 3
set tic scale 0.0
set ylabel 'S/opt' font 'Helvetica,20'
set yrange [0:0.04]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Intel(1x8x1)' lc rgb 'grey70', '$DAT' u 3 t 'Intel(2x8x1)' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	jopt_1=`scripts/get-data.py hpdc01 mc $v 1000000 8 3 | tail -n1 | awk '{print $3}'`
	jopt_2=`scripts/get-data.py hpdc01 mc $v 1000000 16 3 | tail -n1 | awk '{print $3}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $jopt_1 $jopt_2 >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig10-mc-jopt-intel1vs2.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set ylabel 'J/opt' font 'Helvetica, 20'
set tic scale 0.0
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Intel(1x8x1)' lc rgb 'grey70', '$DAT' u 3 t 'Intel(2x8x2)' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	sopt_1=`scripts/get-data.py hpdc01 bn $v 5000 8 3 | tail -n1 | awk '{print $2}'`
	sopt_2=`scripts/get-data.py hpdc01 bn $v 5000 16 3 | tail -n1 | awk '{print $2}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $sopt_1 $sopt_2 >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig10-bt-sopt-intel1vs2.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set tic scale 0.0
set ylabel 'S/opt' font 'Helvetica,20'
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Intel(1x8x1)' lc rgb 'grey70', '$DAT' u 3 t 'Intel(2x8x1)' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	jopt_1=`scripts/get-data.py hpdc01 bn $v 5000 8 3 | tail -n1 | awk '{print $3}'`
	jopt_2=`scripts/get-data.py hpdc01 bn $v 5000 16 3 | tail -n1 | awk '{print $3}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $jopt_1 $jopt_2 >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig10-bt-jopt-intel1vs2.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set ylabel 'J/opt' font 'Helvetica, 20'
set tic scale 0.0
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Intel(1x8x1)' lc rgb 'grey70', '$DAT' u 3 t 'Intel(2x8x2)' lc rgb 'grey30'" > $PLT
gnuplot $PLT

rm -f $DAT $PLT



==> fig/fig11.sh <==
#!/bin/bash
# Run from top dir: sc14. Produces eps files 
# for fig11. Copy output files to doc/ccpe_paper/figs
# ggeorgak
#

DAT=/tmp/fig11-`date +%s`.dat
PLT=/tmp/fig11-`date +%s`.plt
CHGDIR="../../../"

VECTOR="NOVECT AUTOVECT NEON128 INTRINSIC_NEON128"

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	sopt_1=`scripts/get-data.py viridis-1 mc $v 1000000 4 3 | tail -n1 | awk '{print $2}'`
	sopt_2=`scripts/get-data.py viridis-16 mc $v 1000000 4 3 | tail -n1 | awk '{print $2}'`

	if [ "$v" == "INTRINSIC_NEON128" ]; then
		v="INTR-NEON128"
	fi
	echo $v $sopt_1 $sopt_2 >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig11-mc-sopt-viridis1vs16.eps'
set style data hist
set logscale y 10
set style hist clustered gap 1
set style fs sol
set key vert top font ',20' spacing 1.5 samplen 2 width 2
set border 3
set tic scale 0.0
set ylabel 'S/opt (log)' font 'Helvetica,20'
#set yrange [0:0.018]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Viridis(1x4x1)' lc rgb 'grey70', '$DAT' u 3 t 'Viridis(16x4x1)' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	jopt_1=`scripts/get-data.py viridis-1 mc $v 1000000 4 3 | tail -n1 | awk '{print $3}'`
	jopt_2=`scripts/get-data.py viridis-16 mc $v 1000000 4 3 | tail -n1 | awk '{print $3}'`

	if [ "$v" == "INTRINSIC_NEON128" ]; then
		v="INTR-NEON128"
	fi
	echo $v $jopt_1 $jopt_2 >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig11-mc-jopt-viridis1vs16.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set ylabel 'J/opt' font 'Helvetica, 20'
set tic scale 0.0
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t '' lc rgb 'grey70', '$DAT' u 3 t '' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	sopt_1=`scripts/get-data.py viridis-1 bn $v 5000 4 3 | tail -n1 | awk '{print $2}'`
	sopt_2=`scripts/get-data.py viridis-16 bn $v 5000 4 3 | tail -n1 | awk '{print $2}'`

	if [ "$v" == "INTRINSIC_NEON128" ]; then
		v="INTR-NEON128"
	fi
	echo $v $sopt_1 $sopt_2 >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig11-bt-sopt-viridis1vs16.eps'
set style data hist
set logscale y 10
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set tic scale 0.0
set ylabel 'S/opt (log)' font 'Helvetica,20'
#set yrange [0:0.018]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Viridis(1x4x1)' lc rgb 'grey70', '$DAT' u 3 t 'Viridis(16x4x1)' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	jopt_1=`scripts/get-data.py viridis-1 bn $v 5000 4 3 | tail -n1 | awk '{print $3}'`
	jopt_2=`scripts/get-data.py viridis-16 bn $v 5000 4 3 | tail -n1 | awk '{print $3}'`

	if [ "$v" == "INTRINSIC_NEON128" ]; then
		v="INTR-NEON128"
	fi
	echo $v $jopt_1 $jopt_2 >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig11-bt-jopt-viridis1vs16.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set ylabel 'J/opt' font 'Helvetica, 20'
set tic scale 0.0
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t '' lc rgb 'grey70', '$DAT' u 3 t '' lc rgb 'grey30'" > $PLT
gnuplot $PLT

rm -f $DAT $PLT



==> fig/fig12.sh <==
#!/bin/bash
# Run from top dir: sc14. Produces eps files 
# for fig12. Copy output files to doc/ccpe_paper/figs
# ggeorgak
#

DAT=/tmp/fig12-`date +%s`.dat
PLT=/tmp/fig12-`date +%s`.plt
CHGDIR="../../../"

VECTOR="NOVECT AUTOVECT KNC512 INTRINSIC_KNC512"

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	sopt_1=`scripts/get-data.py phi mc $v 1000000 1 3 | tail -n1 | awk '{print $2}'`
	sopt_2=`scripts/get-data.py phi mc $v 1000000 60 3 | tail -n1 | awk '{print $2}'`
	sopt_3=`scripts/get-data.py phi mc $v 1000000 120 3 | tail -n1 | awk '{print $2}'`
	sopt_4=`scripts/get-data.py phi mc $v 1000000 240 3 | tail -n1 | awk '{print $2}'`

	if [ "$v" == "INTRINSIC_KNC512" ]; then
		v="INTR-KNC512"
	fi
	echo $v $sopt_1 $sopt_2 $sopt_3 $sopt_4>> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig12-mc-sopt-phi-all.eps'
set style data hist
set logscale y 10
set style hist clustered gap 1
set style fs sol
set key horiz top font ',18' spacing 1.5 samplen 2 width 2
set border 3
set tic scale 0.0
set ylabel 'S/opt (log)' font 'Helvetica,20'
set yrange [0.001:3]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Phi(1x1x1)' lc rgb 'grey70', '$DAT' u 3 t 'Phi(1x60x1)' lc rgb 'grey50', '$DAT' u 4 t 'Phi(1x60x2)' lc rgb 'grey30', '$DAT' u 5 t 'Phi(1x60x4)' lc rgb 'grey10'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	jopt_1=`scripts/get-data.py phi mc $v 1000000 1 3 | tail -n1 | awk '{print $3}'`
	jopt_2=`scripts/get-data.py phi mc $v 1000000 60 3 | tail -n1 | awk '{print $3}'`
	jopt_3=`scripts/get-data.py phi mc $v 1000000 120 3 | tail -n1 | awk '{print $3}'`
	jopt_4=`scripts/get-data.py phi mc $v 1000000 240 3 | tail -n1 | awk '{print $3}'`

	if [ "$v" == "INTRINSIC_KNC512" ]; then
		v="INTR-KNC512"
	fi
	echo $v $jopt_1 $jopt_2 $jopt_3 $jopt_4 >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig12-mc-jopt-phi-all.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set logscale y 10
set key off
set border 3
set ylabel 'J/opt (log)' font 'Helvetica, 20'
set tic scale 0.0
#set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Phi(1x1x1)' lc rgb 'grey70', '$DAT' u 3 t 'Phi(1x60x1)' lc rgb 'grey50', '$DAT' u 4 t 'Phi(1x60x2)' lc rgb 'grey30', '$DAT' u 5 t 'Phi(1x60x4)' lc rgb 'grey10'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	sopt_1=`scripts/get-data.py phi bn $v 5000 1 3 | tail -n1 | awk '{print $2}'`
	sopt_2=`scripts/get-data.py phi bn $v 5000 60 3 | tail -n1 | awk '{print $2}'`
	sopt_3=`scripts/get-data.py phi bn $v 5000 120 3 | tail -n1 | awk '{print $2}'`
	sopt_4=`scripts/get-data.py phi bn $v 5000 240 3 | tail -n1 | awk '{print $2}'`

	if [ "$v" == "INTRINSIC_KNC512" ]; then
		v="INTR-KNC512"
	fi
	echo $v $sopt_1 $sopt_2 $sopt_3 $sopt_4>> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig12-bt-sopt-phi-all.eps'
set style data hist
set logscale y 10
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set tic scale 0.0
set ylabel 'S/opt (log)' font 'Helvetica,20'
#set yrange [0:0.018]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Phi(1x1x1)' lc rgb 'grey70', '$DAT' u 3 t 'Phi(1x60x1)' lc rgb 'grey50', '$DAT' u 4 t 'Phi(1x60x2)' lc rgb 'grey30', '$DAT' u 5 t 'Phi(1x60x4)' lc rgb 'grey10'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	jopt_1=`scripts/get-data.py phi bn $v 5000 1 3 | tail -n1 | awk '{print $3}'`
	jopt_2=`scripts/get-data.py phi bn $v 5000 60 3 | tail -n1 | awk '{print $3}'`
	jopt_3=`scripts/get-data.py phi bn $v 5000 120 3 | tail -n1 | awk '{print $3}'`
	jopt_4=`scripts/get-data.py phi bn $v 5000 240 3 | tail -n1 | awk '{print $3}'`

	if [ "$v" == "INTRINSIC_KNC512" ]; then
		v="INTR-KNC512"
	fi
	echo $v $jopt_1 $jopt_2 $jopt_3 $jopt_4 >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig12-bt-jopt-phi-all.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set logscale y 10
set key off
set border 3
set ylabel 'J/opt (log)' font 'Helvetica, 20'
set tic scale 0.0
#set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Phi(1x1x1)' lc rgb 'grey70', '$DAT' u 3 t 'Phi(1x60x1)' lc rgb 'grey50', '$DAT' u 4 t 'Phi(1x60x2)' lc rgb 'grey30', '$DAT' u 5 t 'Phi(1x60x4)' lc rgb 'grey10'" > $PLT
gnuplot $PLT

rm -f $DAT $PLT



==> fig/fig5.sh <==
#!/bin/bash
# Run from top dir: sc14. Produces eps files 
# for fig5. Copy output files to doc/ccpe_paper/figs
# ggeorgak
#

DAT=/tmp/fig5-`date +%s`.dat
PLT=/tmp/fig5-`date +%s`.plt
CHGDIR="../../../"
echo "" > $DAT

VECTOR="NOVECT AUTOVECT NEON128 INTRINSIC_NEON128"

for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	sopt_mc=`scripts/get-data.py viridis-1 mc $v 1000000 4 3 | tail -n1 | awk '{print $2}'`
	sopt_bn=`scripts/get-data.py viridis-1 bn $v 5000 4 3 | tail -n1 | awk '{print $2}'`

	if [ "$v" == "INTRINSIC_NEON128" ]; then
		v="INTR-NEON128"
	fi
	echo $v $sopt_mc $sopt_bn >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig5-sopt-viridis.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key horiz top font ',20' spacing 1.5 samplen 2 width 2
set border 3
set tic scale 0.0
set ylabel 'S/opt' font 'Helvetica,20'
set yrange [0:0.14]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'MC' lc rgb 'grey70', '$DAT' u 3 t 'BT' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	jopt_mc=`scripts/get-data.py viridis-1 mc $v 1000000 4 3 | tail -n1 | awk '{print $3}'`
	jopt_bn=`scripts/get-data.py viridis-1 bn $v 5000 4 3 | tail -n1 | awk '{print $3}'`

	if [ "$v" == "INTRINSIC_NEON128" ]; then
		v="INTR-NEON128"
	fi
	echo $v $jopt_mc $jopt_bn >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig5-jopt-viridis.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set ylabel 'J/opt' font 'Helvetica, 20'
set tic scale 0.0
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'MC' lc rgb 'grey70', '$DAT' u 3 t 'BT' lc rgb 'grey30'" > $PLT
gnuplot $PLT

rm -f $DAT $PLT

VECTOR="NOVECT AUTOVECT SSE128 AVX256 INTRINSIC_AVX256"
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	sopt_mc=`scripts/get-data.py hpdc01 mc $v 1000000 8 3 | tail -n1 | awk '{print $2}'`
	sopt_bn=`scripts/get-data.py hpdc01 bn $v 5000 8 3 | tail -n1 | awk '{print $2}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $sopt_mc $sopt_bn >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig5-sopt-intel1.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set tic scale 0.0
set ylabel 'S/opt' font 'Helvetica,20'
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'MC' lc rgb 'grey70', '$DAT' u 3 t 'BT' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	jopt_mc=`scripts/get-data.py hpdc01 mc $v 1000000 8 3 | tail -n1 | awk '{print $3}'`
	jopt_bn=`scripts/get-data.py hpdc01 bn $v 5000 8 3 | tail -n1 | awk '{print $3}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $jopt_mc $jopt_bn >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig5-jopt-intel1.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set ylabel 'J/opt' font 'Helvetica, 20'
set tic scale 0.0
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'MC' lc rgb 'grey70', '$DAT' u 3 t 'BT' lc rgb 'grey30'" > $PLT
gnuplot $PLT

rm -f $DAT $PLT



==> fig/fig6.sh <==
#!/bin/bash
# ggeorgak
#

DAT=/tmp/fig6-`date +%s`.dat
PLT=/tmp/fig6-`date +%s`.plt
CHGDIR="../../../"

VECTOR="NOVECT AUTOVECT SSE128 AVX256 INTRINSIC_AVX256"

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	data=`scripts/get-data.py hpdc01 mc $v 1000000 8 3 | tail -n1`
	pp=`echo $data | awk '{print $1}'`
	ps=`echo $data | awk '{print $4}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $pp $ps >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig6-mc-power-intel1.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key horiz top font ',20' spacing 1.5 samplen 2 width 2
set border 3
set tic scale 0.0
set ylabel 'Power (W)' font 'Helvetica,20'
set yrange [0:60]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Performance' lc rgb 'grey70', '$DAT' u 3 t 'Powersave' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	data=`scripts/get-data.py hpdc01 mc $v 1000000 16 3 | tail -n1` 
	pp=`echo $data | awk '{print $1}'`
	ps=`echo $data | awk '{print $4}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $pp $ps >> $DAT
	popd > /dev/null
done


echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig6-mc-power-intel2.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set tic scale 0.0
set ylabel 'Power (W)' font 'Helvetica,20'
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Performance' lc rgb 'grey70', '$DAT' u 3 t 'Powersave' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	data=`scripts/get-data.py hpdc01 bn $v 5000 8 3 | tail -n1` 
	pp=`echo $data | awk '{print $1}'`
	ps=`echo $data | awk '{print $4}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $pp $ps >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig6-bt-power-intel1.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set ylabel 'Power (W)' font 'Helvetica, 20'
set tic scale 0.0
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Performance' lc rgb 'grey70', '$DAT' u 3 t 'Powersave' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	data=`scripts/get-data.py hpdc01 bn $v 5000 16 3 | tail -n1`
	pp=`echo $data | awk '{print $1}'`
	ps=`echo $data | awk '{print $4}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $pp $ps >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig6-bt-power-intel2.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set ylabel 'Power (W)' font 'Helvetica, 20'
set tic scale 0.0
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Performance' lc rgb 'grey70', '$DAT' u 3 t 'Powersave' lc rgb 'grey30'" > $PLT
gnuplot $PLT

rm -f $DAT $PLT



==> fig/fig7.sh <==
#!/bin/bash
# ggeorgak
#

DAT=/tmp/fig7-`date +%s`.dat
PLT=/tmp/fig7-`date +%s`.plt
CHGDIR="../../../"

VECTOR="NOVECT AUTOVECT SSE128 AVX256 INTRINSIC_AVX256"

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	data=`scripts/get-data.py hpdc01 mc $v 1000000 8 3 | tail -n1`
	pp_jopt=`echo $data | awk '{print $3}'`
	ps_jopt=`echo $data | awk '{print $6}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $pp_jopt $ps_jopt >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig7-mc-jopt-intel1.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key horiz top font ',20' spacing 1.5 samplen 2 width 2
set border 3
set tic scale 0.0
set ylabel 'J/opt' font 'Helvetica,20'
set yrange [0:1.5]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Performance' lc rgb 'grey70', '$DAT' u 3 t 'Powersave' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	data=`scripts/get-data.py hpdc01 mc $v 1000000 16 3 | tail -n1`
	pp_jopt=`echo $data | awk '{print $3}'`
	ps_jopt=`echo $data | awk '{print $6}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $pp_jopt $ps_jopt >> $DAT
	popd > /dev/null
done


echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig7-mc-jopt-intel2.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set tic scale 0.0
set ylabel 'J/opt' font 'Helvetica,20'
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Performance' lc rgb 'grey70', '$DAT' u 3 t 'Powersave' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	data=`scripts/get-data.py hpdc01 bn $v 5000 8 3 | tail -n1` 
	pp_jopt=`echo $data | awk '{print $3}'`
	ps_jopt=`echo $data | awk '{print $6}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $pp_jopt $ps_jopt >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig7-bt-jopt-intel1.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set ylabel 'J/opt' font 'Helvetica, 20'
set tic scale 0.0
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Performance' lc rgb 'grey70', '$DAT' u 3 t 'Powersave' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	data=`scripts/get-data.py hpdc01 bn $v 5000 16 3 | tail -n1`
	pp_jopt=`echo $data | awk '{print $3}'`
	ps_jopt=`echo $data | awk '{print $6}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $pp_jopt $ps_jopt >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig7-bt-jopt-intel2.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set ylabel 'J/opt' font 'Helvetica, 20'
set tic scale 0.0
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Performance' lc rgb 'grey70', '$DAT' u 3 t 'Powersave' lc rgb 'grey30'" > $PLT
gnuplot $PLT

rm -f $DAT $PLT



==> fig/fig8.sh <==
#!/bin/bash
# ggeorgak
#

DAT=/tmp/fig8-`date +%s`.dat
PLT=/tmp/fig8-`date +%s`.plt
CHGDIR="../../../"

VECTOR="NOVECT AUTOVECT NEON128 INTRINSIC_NEON128"

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	data=`scripts/get-data.py viridis-16 bn $v 5000 4 3 | tail -n1`
	pp=`echo $data | awk '{print $1}'`
	ps=`echo $data | awk '{print $4}'`

	if [ "$v" == "INTRINSIC_NEON128" ]; then
		v="INTR-NEON128"
	fi
	echo $v $pp $ps >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig8-bt-power-viridis16.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key horiz top font ',20' spacing 1.5 samplen 2 width 2
set border 3
set tic scale 0.0
set ylabel 'Power (W)' font 'Helvetica,20'
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Performance' lc rgb 'grey70', '$DAT' u 3 t 'Powersave' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	data=`scripts/get-data.py viridis-16 bn $v 5000 4 3|tail -n1` 
	pp_jopt=`echo $data | awk '{print $3}'`
	ps_jopt=`echo $data | awk '{print $6}'`

	if [ "$v" == "INTRINSIC_NEON128" ]; then
		v="INTR-NEON128"
	fi
	echo $v $pp_jopt $ps_jopt >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig8-bt-jopt-viridis16.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set ylabel 'J/opt' font 'Helvetica, 20'
set tic scale 0.0
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'Performance' lc rgb 'grey70', '$DAT' u 3 t 'Powersave' lc rgb 'grey30'" > $PLT
gnuplot $PLT

rm -f $DAT $PLT



==> fig/fig9.sh <==
#!/bin/bash
# Run from top dir: sc14. Produces eps files 
# ggeorgak
#

DAT=/tmp/fig9-`date +%s`.dat
PLT=/tmp/fig9-`date +%s`.plt
CHGDIR="../../../"
echo "" > $DAT

VECTOR="NOVECT AUTOVECT SSE128 AVX256 INTRINSIC_AVX256"
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	sopt_mc=`scripts/get-data.py hpdc01 mc $v 1000000 8 3 | tail -n1 | awk '{print $2}'`
	sopt_bn=`scripts/get-data.py hpdc01 bn $v 5000 8 3 | tail -n1 | awk '{print $2}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $sopt_mc $sopt_bn >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig9-sopt-intel1.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key horiz top font ',20' spacing 1.5 samplen 2 width 2
set border 3
set tic scale 0.0
set ylabel 'S/opt' font 'Helvetica,20'
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'MC' lc rgb 'grey70', '$DAT' u 3 t 'BT' lc rgb 'grey30'" > $PLT
gnuplot $PLT

echo "" > $DAT
for v in $VECTOR; do
	pushd $CHGDIR > /dev/null
	jopt_mc=`scripts/get-data.py hpdc01 mc $v 1000000 8 3 | tail -n1 | awk '{print $3}'`
	jopt_bn=`scripts/get-data.py hpdc01 bn $v 5000 8 3 | tail -n1 | awk '{print $3}'`

	if [ "$v" == "INTRINSIC_AVX256" ]; then
		v="INTR-AVX256"
	fi
	echo $v $jopt_mc $jopt_bn >> $DAT
	popd > /dev/null
done

echo "reset
set terminal eps enhanced font 'Helvetica,16'
set output 'fig9-jopt-intel1.eps'
set style data hist
set style hist clustered gap 1
set style fs sol
set key off
set border 3
set ylabel 'J/opt' font 'Helvetica, 20'
set tic scale 0.0
set yrange [0:]
set xtic rotate by -30
set boxwidth 1.5
#set boxwidth 0.75 abs
#set grid
plot '$DAT' u 2:xtic(1) t 'MC' lc rgb 'grey70', '$DAT' u 3 t 'BT' lc rgb 'grey30'" > $PLT
gnuplot $PLT

rm -f $DAT $PLT


